PRIME: Prioritizing Interpretability in Failure Mode Extraction

In this work, we study the challenge of providing human-understandable descriptions for failure modes in trained image classification models. Existing works address this problem by first identifying clusters (or directions) of incorrectly classified samples in a latent space and then aiming to provide human-understandable text descriptions for them. We observe that in some cases, describing text does not match well with identified failure modes, partially owing to the fact that shared interpretable attributes of failure modes may not be captured using clustering in the feature space. To improve on these shortcomings, we propose a novel approach that prioritizes interpretability in this problem: we start by obtaining human-understandable concepts (tags) of images in the dataset and then analyze the model's behavior based on the presence or absence of combinations of these tags. Our method also ensures that the tags describing a failure mode form a minimal set, avoiding redundant and noisy descriptions. Through several experiments on different datasets, we show that our method successfully identifies failure modes and generates high-quality text descriptions associated with them. These results highlight the importance of prioritizing interpretability in understanding model failures.

==> figures/first_figure/paper_first_figure_plots.py <==
import torch
from torchvision import models, transforms
import numpy as np

import os
import json
import argparse

import my_utils
from load_datasets import load_breeds_dataset, load_celeba_age, load_celeba_blond, load_waterbirds, load_imagenet

import os
import matplotlib.pyplot as plt
import torchvision
import seaborn as sns

sns.set_theme(style="darkgrid")
plt.rcParams['text.usetex'] = True

def make_plots(i1, i2, t1, t2, name, path):
    os.makedirs(path, exist_ok=True)
    
    grid1 = torchvision.utils.make_grid(i1, nrow=4, pad_value=1)
    grid2 = torchvision.utils.make_grid(i2, nrow=4, pad_value=1)
    
    img1 = torchvision.transforms.ToPILImage()(grid1)
    img2 = torchvision.transforms.ToPILImage()(grid2)
    
    fig, ax = plt.subplots(2, 1)
    ax[0].set_title(t1, fontsize=14)
    ax[0].imshow(img1)
    
    ax[1].set_title(t2, fontsize=14)
    ax[1].imshow(img2)
    
    ax[0].set(xticklabels=[], yticklabels=[], xticks=[], yticks=[])
    ax[1].set(xticklabels=[], yticklabels=[], xticks=[], yticks=[])
    
    fig.savefig(f'{path}/{name}.pdf', bbox_inches='tight', pad_inches=0.1)



if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--num', type=int, required=True)
    parser.add_argument('--token', type=int, required=True)
    parser.add_argument('--drop', type=int, required=True)
    parser.add_argument('--dset', type=str, required=True)
    args = parser.parse_args()

    min_samples_node = args.num
    accuracy_drop = args.drop
    num_tokens = args.token
    dset_key = args.dset
    
    dset_classes = my_utils.dset_classes[dset_key]
    
    path_to_clip_ftrs = f'dsets/{dset_key}/clip_reps_vit_b_16.npy'
    path_to_bin_labels = f'dsets/{dset_key}/bin_labels.npy'
    path_to_labels = f'dsets/{dset_key}/labels.npy'
    path_to_failure_modes = f'dsets/{dset_key}/failure_modes_n{min_samples_node}_t{num_tokens}_d{accuracy_drop}/'
    # path_to_failure_modes = f'dsets/{dset_key}/failure_modes_t{num_tokens}_d{accuracy_drop}/'
    
    labels = np.load(path_to_labels)
    
    transform=transforms.Compose([transforms.Resize((224, 224)), transforms.ToTensor()])
    
    if dset_key == 'waterbirds':
        dset = load_waterbirds(transform=transform)
    elif dset_key == 'celeba_blond':
        dset = load_celeba_blond(transform=transform)
    elif dset_key == 'celeba_age':
        dset = load_celeba_age(transform=transform)
    elif dset_key == 'imagenet':
        dset = load_imagenet(transform=transform)
    else:
        dset, _ = load_breeds_dataset(dset_key, transform, transform, )
        
    
    with open(f'{path_to_failure_modes}failure_modes.json', 'r') as f:
        dt = json.loads(f.read())
    
    np.random.seed(31)
    
    gs, ds = [], []
    
    for i, X in enumerate(dt):
        class_name = X['key']
        failure_models = X['value']
        accuracy_test = X['accuracy_val']
        
        print(class_name)
        
        # if class_name != 'bear':
        #     continue
        
        # if class_name != 'landbird':
        #     continue
        
        
        for j, mode in enumerate(failure_models):
            fm_inds = np.array(mode['train_mc_inds'] + mode['val_mc_inds'])
            
            desc = mode['description']
            
            # if desc != 'grass; stand; field; dry; ' and desc != 'white; zoo; ':
            #     continue
            
            # if desc != 'stand; water; boat; ' and desc != 'water; person; ':
            #     continue
            
            # if desc != 'black; climb; tree branch; ' and desc != 'fence; cage; ':
            #     continue
            
            # if desc != 'catch; stand; ' and desc != 'woman; ':
            #     continue
            
            # if desc != 'lush; grass; grassy; field; ' and desc != 'pigeon; ':
            #     continue
            
            
            if desc != 'diver; underwater; aquarium; ' and desc != 'pigeon; ':
                continue
            
        
            
            f = class_name + '\\ (' + accuracy_test + '\%) $\\rightarrow$ \\ '
            for t in desc.split(';'):
                t = t.strip()
                if len(t) == 0:
                    continue
                print(t)
                f += '\\textbf{' + t + '}; '
            
            f += '(' + mode['accuracy_val'] + '\%)'
            
            print(f)
            
            idx = np.random.choice(fm_inds, 4, replace=False)
            imgs = []
            for id in idx:
                imgs.append(dset[id][0])

            gs.append(imgs)
            ds.append(f)
            
        print('-------------\n')
    
    make_plots(gs[0], gs[1], ds[0], ds[1], 'parrot_first_fig', 'paper_plots')
    # make_plots(gs[0], gs[1], ds[0], ds[1], 'landbirds_first_fig', 'paper_plots')



